Custom Memory Design for Logic-in-Memory: Drawbacks and Improvements over Conventional Memories

The speed of modern digital systems is severely limited by memory latency (the ``Memory Wall'' problem). Data exchange between Logic and Memory is also responsible for a large part of the system energy consumption. Logic--In--Memory (LiM) represents an attractive solution to this problem. By performing part of the computations directly inside the memory the system speed can be improved while reducing its energy consumption. LiM solutions that offer the major boost in performance are based on the modification of the memory cell. However, what is the cost of such modifications? How do these impact the memory array performance? In this work, this question is addressed by analysing a LiM memory array implementing an algorithm for the maximum/minimum value computation. The memory array is designed at physical level using the FreePDK $\SI{45}{\nano\meter}$ CMOS process, with three memory cell variants, and its performance is compared to SRAM and CAM memories. Results highlight that read and write operations performance is worsened but in--memory operations result to be very efficient: a 55.26\% reduction in the energy--delay product is measured for the AND operation with respect to the SRAM read one; therefore, the LiM approach represents a very promising solution for low--density and high--performance memories.

==> Immagini/bar-plot-parasitic-cap.py <==
#! /usr/bin/env python

import matplotlib.pyplot as plt
import matplotlib
import numpy as np

matplotlib.rcParams['font.sans-serif'] = "Ubuntu Mono"

labels = ( 'SRAM', 'CAM', 'AND DYN', 'AND STAT', 'AND SP' )
Cd = 1/3
Cg = 1
BL_values = (2*Cd, (2*Cd + 2*Cg), (2*Cd + 2*Cg), (2*Cd + 2*Cg), (2*Cd + 4*Cg))
BLn_values = (2*Cd, (2*Cd + 2*Cg), (2*Cd + 3*Cg), (2*Cd + 7*Cg), (2*Cd + 2*Cg))

x = np.arange(len(labels))
width = 0.35
fig, ax = plt.subplots()
rects1 = ax.bar(x-width/2, BL_values, width, label='BL')
rects2 = ax.bar(x+width/2, BLn_values, width, label='BLn')

ax.set_ylabel('Normalized capacitance')
ax.set_title('Parasitic capacitance for each cell')
ax.set_xticks(x)
ax.set_xticklabels(labels)
ax.legend()
fig.tight_layout()
plt.savefig('par-cap-bar-plot.pdf', transparent=True, format='pdf')

